Two-Step Knowledge Distillation for Tiny Speech Enhancement

Tiny, causal models are crucial for embedded audio machine learning applications. Model compression can be achieved via distilling knowledge from a large teacher into a smaller student model. In this work, we propose a novel two-step approach for tiny speech enhancement model distillation. In contrast to the standard approach of a weighted mixture of distillation and supervised losses, we firstly pre-train the student using only the knowledge distillation (KD) objective, after which we switch to a fully supervised training regime. We also propose a novel fine-grained similarity-preserving KD loss, which aims to match the student's intra-activation Gram matrices to that of the teacher. Our method demonstrates broad improvements, but particularly shines in adverse conditions including high compression and low signal to noise ratios (SNR), yielding signal to distortion ratio gains of 0.9 dB and 1.1 dB, respectively, at -5 dB input SNR and 63x compression compared to baseline.

==> kd_icassp24-main/cka.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x700 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "mat_dict = {\n",
    "    # [ref]_[compared]\n",
    "    't_s': 'cka_matrices/ckaTeacher_student62kAlone.npy',\n",
    "    't_sInit': 'cka_matrices/ckaTeacher_student62kInitGTF.npy',\n",
    "    't_sBest': 'cka_matrices/ckaTeacher_student62kBestKD.npy',\n",
    "    's_s': 'cka_matrices/ckaSelf_student62kAlone.npy',\n",
    "    'sBest_s': 'cka_matrices/ckaStudent62kBestKD_student62kAlone.npy',\n",
    "}\n",
    "\n",
    "cka_matrices = [np.load(mat_dict[mat_id], allow_pickle=True) for mat_id in ['t_s', 't_sInit', 't_sBest']]\n",
    "\n",
    "plt.rc('axes')\n",
    "fig = plt.figure(figsize=(21,7))\n",
    "gs = gridspec.GridSpec(1, 4, width_ratios=[1, 1, 1, 0.03])\n",
    "\n",
    "fontsize = 36\n",
    "tick_values = [0, 2, 4, 6, 8]\n",
    "\n",
    "axes = [fig.add_subplot(gs[i]) for i in range(3)]\n",
    "\n",
    "names = ['Student', r'$\\mathbf{G}_{tf}$ pre-training', r'$\\mathbf{G}_{tf}$ $\\rightarrow$ $\\mathcal{L}_{PSA}$']\n",
    "\n",
    "for idx, (ax, name, cka_mat) in enumerate(zip(axes, names, cka_matrices)):\n",
    "    im = ax.imshow(cka_mat, cmap='inferno', origin='lower', vmin=0.0, vmax=1.0)\n",
    "\n",
    "    ax.set_xticks(tick_values)\n",
    "\n",
    "    if idx > 0:\n",
    "        ax.set_yticks([])\n",
    "    else:\n",
    "        ax.set_yticks(tick_values)\n",
    "    ax.tick_params(axis='both', labelsize=fontsize-8)\n",
    "\n",
    "    ax.set_xlabel('Teacher block', fontsize=fontsize)\n",
    "    \n",
    "    mean_diag = np.mean(np.diag(cka_mat))\n",
    "    mean_mat = np.mean(cka_mat)\n",
    "    \n",
    "    ax.text(0.5, 1.35,\n",
    "            name,\n",
    "            transform=ax.transAxes,\n",
    "            ha=\"center\",\n",
    "            va=\"center\",\n",
    "            fontsize=fontsize + 5,)\n",
    "    \n",
    "    ax.text(0.5, 1.18,\n",
    "            f\"\\nMean(diag) = {mean_diag:.2f}\\nMean(all) = {mean_mat:.2f}\", \n",
    "            transform=ax.transAxes,\n",
    "            ha=\"center\",\n",
    "            va=\"center\",\n",
    "            fontsize=fontsize,)\n",
    "\n",
    "axes[0].set_ylabel('Student block', fontsize=fontsize)\n",
    "\n",
    "cbar_ax = fig.add_subplot(gs[3])\n",
    "cbar = fig.colorbar(im, cax=cbar_ax)\n",
    "cbar.set_label(\"Similarity\", fontsize=fontsize)\n",
    "colorbar_ticks = [0., 0.2, 0.4, 0.6, 0.8, 1.]  # Custom tick values for the colorbar\n",
    "cbar.set_ticks(colorbar_ticks)\n",
    "cbar.ax.tick_params(labelsize=fontsize-8)\n",
    "\n",
    "# plt.tight_layout()\n",
    "plt.savefig('cka.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> kd_icassp24-main/tables.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_csv(csv_relative_path):\n",
    "    df = pd.read_csv(csv_relative_path)\n",
    "    df = df[['sdr','pesq','estoi','dnsmos_bak','dnsmos_ovrl','dnsmos_sig']]\n",
    "    df = pd.DataFrame([df.mean()])\n",
    "    df['estoi'] = df['estoi'] * 100\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>sdr</th>\n",
       "      <th>pesq</th>\n",
       "      <th>estoi</th>\n",
       "      <th>dnsmos_bak</th>\n",
       "      <th>dnsmos_ovrl</th>\n",
       "      <th>dnsmos_sig</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>8.888311</td>\n",
       "      <td>1.582239</td>\n",
       "      <td>80.987737</td>\n",
       "      <td>2.618106</td>\n",
       "      <td>2.482721</td>\n",
       "      <td>3.392042</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        sdr      pesq      estoi  dnsmos_bak  dnsmos_ovrl  dnsmos_sig\n",
       "0  8.888311  1.582239  80.987737    2.618106     2.482721    3.392042"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "noisy_msdns_df = process_csv('metric_results/noisy_msdns.csv')\n",
    "noisy_msdns_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ΔSDR</th>\n",
       "      <th>ΔPESQ</th>\n",
       "      <th>ΔESTOI</th>\n",
       "      <th>ΔDNSMOS_BAK</th>\n",
       "      <th>ΔDNSMOS_OVRL</th>\n",
       "      <th>ΔDNSMOS_SIG</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Teacher</th>\n",
       "      <td>8.65</td>\n",
       "      <td>1.25</td>\n",
       "      <td>10.07</td>\n",
       "      <td>1.44</td>\n",
       "      <td>0.69</td>\n",
       "      <td>0.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Student</th>\n",
       "      <td>6.34</td>\n",
       "      <td>0.75</td>\n",
       "      <td>5.82</td>\n",
       "      <td>1.27</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Output</th>\n",
       "      <td>6.35</td>\n",
       "      <td>0.75</td>\n",
       "      <td>5.59</td>\n",
       "      <td>1.33</td>\n",
       "      <td>0.56</td>\n",
       "      <td>-0.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>G</th>\n",
       "      <td>6.32</td>\n",
       "      <td>0.75</td>\n",
       "      <td>5.70</td>\n",
       "      <td>1.29</td>\n",
       "      <td>0.56</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>G_t</th>\n",
       "      <td>6.50</td>\n",
       "      <td>0.77</td>\n",
       "      <td>5.95</td>\n",
       "      <td>1.33</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-0.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>G_f</th>\n",
       "      <td>6.47</td>\n",
       "      <td>0.74</td>\n",
       "      <td>6.03</td>\n",
       "      <td>1.29</td>\n",
       "      <td>0.56</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>G_tf</th>\n",
       "      <td>6.68</td>\n",
       "      <td>0.77</td>\n",
       "      <td>5.99</td>\n",
       "      <td>1.36</td>\n",
       "      <td>0.57</td>\n",
       "      <td>-0.04</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         ΔSDR  ΔPESQ  ΔESTOI  ΔDNSMOS_BAK  ΔDNSMOS_OVRL  ΔDNSMOS_SIG\n",
       "Teacher  8.65   1.25   10.07         1.44          0.69         0.06\n",
       "Student  6.34   0.75    5.82         1.27          0.55        -0.02\n",
       "Output   6.35   0.75    5.59         1.33          0.56        -0.03\n",
       "G        6.32   0.75    5.70         1.29          0.56        -0.02\n",
       "G_t      6.50   0.77    5.95         1.33          0.55        -0.04\n",
       "G_f      6.47   0.74    6.03         1.29          0.56        -0.02\n",
       "G_tf     6.68   0.77    5.99         1.36          0.57        -0.04"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "teacher_msdns_df = process_csv('metric_results/teacher_msdns.csv')\n",
    "student62k_sup_msdns_df = process_csv('metric_results/student62k_sup_msdns.csv')\n",
    "student62k_outputSup_df = process_csv('metric_results/local/student62k_output+sup.csv',)\n",
    "student62k_gSup_df = process_csv('metric_results/local/student62k_g+sup.csv')\n",
    "student62k_gTSup_df = process_csv('metric_results/local/student62k_gT+sup.csv')\n",
    "student62k_gFSup_df = process_csv('metric_results/local/student62k_gF+sup.csv')\n",
    "student62k_gTFSup_df = process_csv('metric_results/local/student62k_gTF+sup.csv')\n",
    "\n",
    "table_1_abs_df = pd.concat([teacher_msdns_df,\n",
    "                        student62k_sup_msdns_df,\n",
    "                        student62k_outputSup_df,\n",
    "                        student62k_gSup_df,\n",
    "                        student62k_gTSup_df,\n",
    "                        student62k_gFSup_df,\n",
    "                        student62k_gTFSup_df])\n",
    "\n",
    "table_1_delta_df = table_1_abs_df.subtract(noisy_msdns_df, axis=1).round(2)\n",
    "delta_columns = {col: f\"Δ{col.upper()}\" for col in table_1_delta_df.columns}\n",
    "table_1_delta_df.rename(columns=delta_columns, inplace=True)\n",
    "table_1_delta_df.index = ['Teacher', 'Student', 'Output', 'G', 'G_t', 'G_f', 'G_tf']\n",
    "table_1_delta_df.to_csv('table1.csv')\n",
    "table_1_delta_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ΔSDR</th>\n",
       "      <th>ΔPESQ</th>\n",
       "      <th>ΔESTOI</th>\n",
       "      <th>ΔDNSMOS_BAK</th>\n",
       "      <th>ΔDNSMOS_OVRL</th>\n",
       "      <th>ΔDNSMOS_SIG</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Teacher</th>\n",
       "      <td>8.65</td>\n",
       "      <td>1.25</td>\n",
       "      <td>10.07</td>\n",
       "      <td>1.44</td>\n",
       "      <td>0.69</td>\n",
       "      <td>0.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Student</th>\n",
       "      <td>6.34</td>\n",
       "      <td>0.75</td>\n",
       "      <td>5.82</td>\n",
       "      <td>1.27</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>G_tf</th>\n",
       "      <td>6.68</td>\n",
       "      <td>0.77</td>\n",
       "      <td>5.99</td>\n",
       "      <td>1.36</td>\n",
       "      <td>0.57</td>\n",
       "      <td>-0.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>flowT -&gt; PSA</th>\n",
       "      <td>6.46</td>\n",
       "      <td>0.78</td>\n",
       "      <td>6.07</td>\n",
       "      <td>1.29</td>\n",
       "      <td>0.56</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>flowT -&gt; gTF+PSA</th>\n",
       "      <td>6.54</td>\n",
       "      <td>0.78</td>\n",
       "      <td>5.88</td>\n",
       "      <td>1.33</td>\n",
       "      <td>0.56</td>\n",
       "      <td>-0.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>flowTF -&gt; PSA</th>\n",
       "      <td>6.54</td>\n",
       "      <td>0.79</td>\n",
       "      <td>5.87</td>\n",
       "      <td>1.33</td>\n",
       "      <td>0.57</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>flowTF -&gt; gTF+PSA</th>\n",
       "      <td>6.76</td>\n",
       "      <td>0.80</td>\n",
       "      <td>6.06</td>\n",
       "      <td>1.33</td>\n",
       "      <td>0.57</td>\n",
       "      <td>-0.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gTF -&gt; PSA</th>\n",
       "      <td>6.77</td>\n",
       "      <td>0.81</td>\n",
       "      <td>6.38</td>\n",
       "      <td>1.34</td>\n",
       "      <td>0.59</td>\n",
       "      <td>-0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gTF -&gt; gTF+PSA</th>\n",
       "      <td>6.75</td>\n",
       "      <td>0.80</td>\n",
       "      <td>6.34</td>\n",
       "      <td>1.32</td>\n",
       "      <td>0.57</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                   ΔSDR  ΔPESQ  ΔESTOI  ΔDNSMOS_BAK  ΔDNSMOS_OVRL  ΔDNSMOS_SIG\n",
       "Teacher            8.65   1.25   10.07         1.44          0.69         0.06\n",
       "Student            6.34   0.75    5.82         1.27          0.55        -0.02\n",
       "G_tf               6.68   0.77    5.99         1.36          0.57        -0.04\n",
       "flowT -> PSA       6.46   0.78    6.07         1.29          0.56        -0.02\n",
       "flowT -> gTF+PSA   6.54   0.78    5.88         1.33          0.56        -0.04\n",
       "flowTF -> PSA      6.54   0.79    5.87         1.33          0.57        -0.02\n",
       "flowTF -> gTF+PSA  6.76   0.80    6.06         1.33          0.57        -0.03\n",
       "gTF -> PSA         6.77   0.81    6.38         1.34          0.59        -0.01\n",
       "gTF -> gTF+PSA     6.75   0.80    6.34         1.32          0.57        -0.02"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "student62k_flowT_sup_df = process_csv('metric_results/fromInit/student62k_flowT_sup_msdns.csv')\n",
    "student62k_flowT_gTFSup_df = process_csv('metric_results/fromInit/student62k_flowT_gTF+sup_msdns.csv')\n",
    "student62k_flowTF_sup_df = process_csv('metric_results/fromInit/student62k_flowTF_sup_msdns.csv')\n",
    "student62k_flowTF_gTFSup_df = process_csv('metric_results/fromInit/student62k_flowTF_gTF+sup_msdns.csv')\n",
    "student62k_gTF_sup_df = process_csv('metric_results/fromInit/student62k_gTF_sup_msdns.csv')\n",
    "student62k_gTF_gTFSup_df = process_csv('metric_results/fromInit/student62k_gTF_gTF+sup_msdns.csv')\n",
    "\n",
    "table_2_abs_df = pd.concat([teacher_msdns_df,\n",
    "                            student62k_sup_msdns_df,\n",
    "                            student62k_gTFSup_df,\n",
    "                            student62k_flowT_sup_df,\n",
    "                            student62k_flowT_gTFSup_df,\n",
    "                            student62k_flowTF_sup_df,\n",
    "                            student62k_flowTF_gTFSup_df,\n",
    "                            student62k_gTF_sup_df,\n",
    "                            student62k_gTF_gTFSup_df])\n",
    "\n",
    "table_2_delta_df = table_2_abs_df.subtract(noisy_msdns_df, axis=1).round(2)\n",
    "delta_columns = {col: f\"Δ{col.upper()}\" for col in table_2_delta_df.columns}\n",
    "table_2_delta_df.rename(columns=delta_columns, inplace=True)\n",
    "table_2_delta_df.index = ['Teacher', 'Student', 'G_tf', 'flowT -> PSA', 'flowT -> gTF+PSA', 'flowTF -> PSA', 'flowTF -> gTF+PSA', 'gTF -> PSA', 'gTF -> gTF+PSA']\n",
    "table_2_delta_df.to_csv('table2.csv')\n",
    "table_2_delta_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ΔSDR</th>\n",
       "      <th>ΔPESQ</th>\n",
       "      <th>ΔESTOI</th>\n",
       "      <th>ΔDNSMOS_BAK</th>\n",
       "      <th>ΔDNSMOS_OVRL</th>\n",
       "      <th>ΔDNSMOS_SIG</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>-5 Teacher</th>\n",
       "      <td>14.05</td>\n",
       "      <td>0.62</td>\n",
       "      <td>19.12</td>\n",
       "      <td>2.16</td>\n",
       "      <td>1.02</td>\n",
       "      <td>0.64</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>-5 Student</th>\n",
       "      <td>10.82</td>\n",
       "      <td>0.30</td>\n",
       "      <td>10.07</td>\n",
       "      <td>1.86</td>\n",
       "      <td>0.79</td>\n",
       "      <td>0.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>-5 Proposed</th>\n",
       "      <td>11.73</td>\n",
       "      <td>0.35</td>\n",
       "      <td>11.61</td>\n",
       "      <td>1.98</td>\n",
       "      <td>0.81</td>\n",
       "      <td>0.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0 Teacher</th>\n",
       "      <td>12.30</td>\n",
       "      <td>0.92</td>\n",
       "      <td>17.83</td>\n",
       "      <td>1.99</td>\n",
       "      <td>0.98</td>\n",
       "      <td>0.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0 Student</th>\n",
       "      <td>9.65</td>\n",
       "      <td>0.49</td>\n",
       "      <td>10.56</td>\n",
       "      <td>1.75</td>\n",
       "      <td>0.75</td>\n",
       "      <td>0.26</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0 Proposed</th>\n",
       "      <td>10.23</td>\n",
       "      <td>0.56</td>\n",
       "      <td>11.51</td>\n",
       "      <td>1.84</td>\n",
       "      <td>0.79</td>\n",
       "      <td>0.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5 Teacher</th>\n",
       "      <td>10.27</td>\n",
       "      <td>1.21</td>\n",
       "      <td>13.98</td>\n",
       "      <td>1.65</td>\n",
       "      <td>0.78</td>\n",
       "      <td>0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5 Student</th>\n",
       "      <td>7.97</td>\n",
       "      <td>0.69</td>\n",
       "      <td>8.58</td>\n",
       "      <td>1.44</td>\n",
       "      <td>0.59</td>\n",
       "      <td>-0.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5 Proposed</th>\n",
       "      <td>8.43</td>\n",
       "      <td>0.76</td>\n",
       "      <td>9.32</td>\n",
       "      <td>1.51</td>\n",
       "      <td>0.62</td>\n",
       "      <td>-0.09</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              ΔSDR  ΔPESQ  ΔESTOI  ΔDNSMOS_BAK  ΔDNSMOS_OVRL  ΔDNSMOS_SIG\n",
       "-5 Teacher   14.05   0.62   19.12         2.16          1.02         0.64\n",
       "-5 Student   10.82   0.30   10.07         1.86          0.79         0.51\n",
       "-5 Proposed  11.73   0.35   11.61         1.98          0.81         0.47\n",
       "0 Teacher    12.30   0.92   17.83         1.99          0.98         0.40\n",
       "0 Student     9.65   0.49   10.56         1.75          0.75         0.26\n",
       "0 Proposed   10.23   0.56   11.51         1.84          0.79         0.25\n",
       "5 Teacher    10.27   1.21   13.98         1.65          0.78         0.02\n",
       "5 Student     7.97   0.69    8.58         1.44          0.59        -0.10\n",
       "5 Proposed    8.43   0.76    9.32         1.51          0.62        -0.09"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "noisy_msdnsMinus5 = process_csv('metric_results/snr/noisy_msdns-5.csv')\n",
    "teacher_msdnsMinus5 = process_csv('metric_results/snr/teacher_msdns-5.csv')\n",
    "student_msdnsMinus5 = process_csv('metric_results/snr/student62k_sup_msdns-5.csv')\n",
    "proposed_msdnsMinus5 = process_csv('metric_results/snr/student62k_gTF_sup_msdns-5.csv')\n",
    "table_3_Minus5_df = pd.concat([teacher_msdnsMinus5, student_msdnsMinus5, proposed_msdnsMinus5])\n",
    "table_3_Minus5_delta_df = table_3_Minus5_df.subtract(noisy_msdnsMinus5, axis=1).round(2)\n",
    "\n",
    "noisy_msdns0 = process_csv('metric_results/snr/noisy_msdns0.csv')\n",
    "teacher_msdns0 = process_csv('metric_results/snr/teacher_msdns0.csv')\n",
    "student_msdns0 = process_csv('metric_results/snr/student62k_sup_msdns0.csv')\n",
    "proposed_msdns0 = process_csv('metric_results/snr/student62k_gTF_sup_msdns0.csv')\n",
    "table_3_0_df = pd.concat([teacher_msdns0, student_msdns0, proposed_msdns0])\n",
    "table_3_0_delta_df = table_3_0_df.subtract(noisy_msdns0, axis=1).round(2)\n",
    "\n",
    "noisy_msdns5 = process_csv('metric_results/snr/noisy_msdns5.csv')\n",
    "teacher_msdns5 = process_csv('metric_results/snr/teacher_msdns5.csv')\n",
    "student_msdns5 = process_csv('metric_results/snr/student62k_sup_msdns5.csv')\n",
    "proposed_msdns5 = process_csv('metric_results/snr/student62k_gTF_sup_msdns5.csv')\n",
    "table_3_5_df = pd.concat([teacher_msdns5, student_msdns5, proposed_msdns5])\n",
    "table_3_5_delta_df = table_3_5_df.subtract(noisy_msdns5, axis=1).round(2)\n",
    "\n",
    "table_3_delta_df = pd.concat([table_3_Minus5_delta_df, table_3_0_delta_df, table_3_5_delta_df])\n",
    "delta_columns = {col: f\"Δ{col.upper()}\" for col in table_3_delta_df.columns}\n",
    "table_3_delta_df.rename(columns=delta_columns, inplace=True)\n",
    "table_3_delta_df.index = ['-5 Teacher', '-5 Student', '-5 Proposed', '0 Teacher', '0 Student', '0 Proposed', '5 Teacher', '5 Student', '5 Proposed',]\n",
    "table_3_delta_df.to_csv('table3.csv')\n",
    "table_3_delta_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ΔSDR</th>\n",
       "      <th>ΔPESQ</th>\n",
       "      <th>ΔESTOI</th>\n",
       "      <th>ΔDNSMOS_BAK</th>\n",
       "      <th>ΔDNSMOS_OVRL</th>\n",
       "      <th>ΔDNSMOS_SIG</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Teacher</th>\n",
       "      <td>8.65</td>\n",
       "      <td>1.25</td>\n",
       "      <td>10.07</td>\n",
       "      <td>1.44</td>\n",
       "      <td>0.69</td>\n",
       "      <td>0.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30k Student</th>\n",
       "      <td>4.42</td>\n",
       "      <td>0.50</td>\n",
       "      <td>2.59</td>\n",
       "      <td>1.21</td>\n",
       "      <td>0.47</td>\n",
       "      <td>-0.07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30k Proposed</th>\n",
       "      <td>5.52</td>\n",
       "      <td>0.61</td>\n",
       "      <td>4.55</td>\n",
       "      <td>1.18</td>\n",
       "      <td>0.47</td>\n",
       "      <td>-0.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62k Student</th>\n",
       "      <td>6.34</td>\n",
       "      <td>0.75</td>\n",
       "      <td>5.82</td>\n",
       "      <td>1.27</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62k Proposed</th>\n",
       "      <td>6.77</td>\n",
       "      <td>0.81</td>\n",
       "      <td>6.38</td>\n",
       "      <td>1.34</td>\n",
       "      <td>0.59</td>\n",
       "      <td>-0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>236k Student</th>\n",
       "      <td>7.24</td>\n",
       "      <td>0.93</td>\n",
       "      <td>7.53</td>\n",
       "      <td>1.38</td>\n",
       "      <td>0.62</td>\n",
       "      <td>-0.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>236k Proposed</th>\n",
       "      <td>7.60</td>\n",
       "      <td>0.97</td>\n",
       "      <td>7.71</td>\n",
       "      <td>1.41</td>\n",
       "      <td>0.64</td>\n",
       "      <td>0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>348k Student</th>\n",
       "      <td>7.51</td>\n",
       "      <td>0.99</td>\n",
       "      <td>7.97</td>\n",
       "      <td>1.39</td>\n",
       "      <td>0.63</td>\n",
       "      <td>0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>348k Proposed</th>\n",
       "      <td>7.54</td>\n",
       "      <td>1.01</td>\n",
       "      <td>8.22</td>\n",
       "      <td>1.38</td>\n",
       "      <td>0.64</td>\n",
       "      <td>0.02</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               ΔSDR  ΔPESQ  ΔESTOI  ΔDNSMOS_BAK  ΔDNSMOS_OVRL  ΔDNSMOS_SIG\n",
       "Teacher        8.65   1.25   10.07         1.44          0.69         0.06\n",
       "30k Student    4.42   0.50    2.59         1.21          0.47        -0.07\n",
       "30k Proposed   5.52   0.61    4.55         1.18          0.47        -0.05\n",
       "62k Student    6.34   0.75    5.82         1.27          0.55        -0.02\n",
       "62k Proposed   6.77   0.81    6.38         1.34          0.59        -0.01\n",
       "236k Student   7.24   0.93    7.53         1.38          0.62        -0.00\n",
       "236k Proposed  7.60   0.97    7.71         1.41          0.64         0.01\n",
       "348k Student   7.51   0.99    7.97         1.39          0.63         0.01\n",
       "348k Proposed  7.54   1.01    8.22         1.38          0.64         0.02"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "student30k_sup_df = process_csv('metric_results/size/student30k_sup_msdns.csv')\n",
    "student30k_proposed_df = process_csv('metric_results/size/student30k_gTF_sup_msdns.csv')\n",
    "\n",
    "student236k_sup_df = process_csv('metric_results/size/student236k_sup_msdns.csv')\n",
    "student236k_proposed_df = process_csv('metric_results/size/student236k_gTF_sup_msdns.csv')\n",
    "\n",
    "student348k_sup_df = process_csv('metric_results/size/student348k_sup_msdns.csv')\n",
    "student348k_proposed_df = process_csv('metric_results/size/student348k_gTF_sup_msdns.csv')\n",
    "\n",
    "table_4_abs_df = pd.concat([teacher_msdns_df,\n",
    "                            student30k_sup_df,\n",
    "                            student30k_proposed_df,\n",
    "                            student62k_sup_msdns_df,\n",
    "                            student62k_gTF_sup_df,\n",
    "                            student236k_sup_df,\n",
    "                            student236k_proposed_df,\n",
    "                            student348k_sup_df,\n",
    "                            student348k_proposed_df\n",
    "                            ])\n",
    "\n",
    "table_4_delta_df = table_4_abs_df.subtract(noisy_msdns_df, axis=1).round(2)\n",
    "delta_columns = {col: f\"Δ{col.upper()}\" for col in table_4_delta_df.columns}\n",
    "table_4_delta_df.rename(columns=delta_columns, inplace=True)\n",
    "table_4_delta_df.index = ['Teacher', '30k Student', '30k Proposed', '62k Student', '62k Proposed', '236k Student', '236k Proposed', '348k Student', '348k Proposed']\n",
    "table_4_delta_df.to_csv('table4.csv')\n",
    "table_4_delta_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "arbys",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

